ASTRA-sim2.0: Modeling Hierarchical Networks and Disaggregated Systems for Large-model Training at Scale

As deep learning models and input data are scaling at an unprecedented rate, it is inevitable to move towards distributed training platforms to fit the model and increase training throughput. State-of-the-art approaches and techniques, such as wafer-scale nodes, multi-dimensional network topologies, disaggregated memory systems, and parallelization strategies, have been actively adopted by emerging distributed training systems. This results in a complex SW/HW co-design stack of distributed training, necessitating a modeling/simulation infrastructure for design-space exploration. In this paper, we extend the open-source ASTRA-sim infrastructure and endow it with the capabilities to model state-of-the-art and emerging distributed training models and platforms. More specifically, (i) we enable ASTRA-sim to support arbitrary model parallelization strategies via a graph-based training-loop implementation, (ii) we implement a parameterizable multi-dimensional heterogeneous topology generation infrastructure with analytical performance estimates enabling simulating target systems at scale, and (iii) we enhance the memory system modeling to support accurate modeling of in-network collective communication and disaggregated memory systems. With such capabilities, we run comprehensive case studies targeting emerging distributed models and platforms. This infrastructure lets system designers swiftly traverse the complex co-design stack and give meaningful insights when designing and deploying distributed training platforms at scale.

==> figure/figures.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 28,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 504x151.2 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import pandas as pd\n",
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "plt.rcParams.update({'font.size': 13})\n",
    "\n",
    "values = [0.96, 0.72, 0.48, 0.42, 0.36, 0.30, 0.24, 0.18, 0.12, 0.06]\n",
    "index = [256, 192, 128, 112, 96, 80, 64, 48, 32, 16]\n",
    "df = pd.DataFrame({'v1': values}, index=index)\n",
    "\n",
    "ax = df.plot.bar(rot=0, figsize=(7, 2.1), color=\"gray\")\n",
    "ax.get_legend().remove()\n",
    "\n",
    "plt.xlabel(\"Number of Remote Memory Groups\")\n",
    "plt.ylabel(\"Normalized Perf\")\n",
    "plt.xticks(rotation = 45)\n",
    "plt.yticks(np.arange(0, max(values)+.1, 0.25))\n",
    "plt.grid(color=\"gray\", linestyle='--', linewidth=0.5)\n",
    "\n",
    "fig = ax.get_figure()\n",
    "fig.savefig(\"case_study_disagg_mem_norm_perf_num_remote_memory_groups.pdf\", bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 18,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>Time</th>\n",
       "      <th>Compute Time</th>\n",
       "      <th>Exp. Comm</th>\n",
       "      <th>Exp. Idle</th>\n",
       "      <th>Exp. Local Mem</th>\n",
       "      <th>Exp. Remote Mem</th>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>DAG</th>\n",
       "      <th>Memory Pool Architecture</th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th rowspan=\"3\" valign=\"top\"></th>\n",
       "      <th>ZeRO-Infinity</th>\n",
       "      <td>73959183</td>\n",
       "      <td>2604716439</td>\n",
       "      <td>385</td>\n",
       "      <td>0</td>\n",
       "      <td>94493900</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>HierMem (baseline)</th>\n",
       "      <td>73959183</td>\n",
       "      <td>2652116434</td>\n",
       "      <td>385</td>\n",
       "      <td>0</td>\n",
       "      <td>144976064</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>HierMem (opt)</th>\n",
       "      <td>73959183</td>\n",
       "      <td>515558924</td>\n",
       "      <td>314</td>\n",
       "      <td>0</td>\n",
       "      <td>8113231</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "Time                          Compute Time   Exp. Comm  Exp. Idle  \\\n",
       "DAG Memory Pool Architecture                                        \n",
       "    ZeRO-Infinity                 73959183  2604716439        385   \n",
       "    HierMem (baseline)            73959183  2652116434        385   \n",
       "    HierMem (opt)                 73959183   515558924        314   \n",
       "\n",
       "Time                          Exp. Local Mem  Exp. Remote Mem  \n",
       "DAG Memory Pool Architecture                                   \n",
       "    ZeRO-Infinity                          0         94493900  \n",
       "    HierMem (baseline)                     0        144976064  \n",
       "    HierMem (opt)                          0          8113231  "
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 324x194.4 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "# Data and imports\n",
    "\n",
    "import pandas as pd\n",
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "from matplotlib.ticker import MaxNLocator\n",
    "import matplotlib.gridspec as gridspec\n",
    "import matplotlib\n",
    "plt.rcParams.update({'font.size': 15})\n",
    "\n",
    "matplotlib.style.use('ggplot')\n",
    "\n",
    "randd = [\n",
    "    [\"\", \"ZeRO-Infinity\", \"Compute Time\", 73959183],\n",
    "    [\"\", \"ZeRO-Infinity\", \"Exp. Local Mem\", 0],\n",
    "    [\"\", \"ZeRO-Infinity\", \"Exp. Remote Mem\", 94493900],\n",
    "    [\"\", \"ZeRO-Infinity\", \"Exp. Comm\", 2604716439],\n",
    "    [\"\", \"ZeRO-Infinity\", \"Exp. Idle\", 385],\n",
    "    [\"\", \"HierMem (baseline)\", \"Compute Time\", 73959183],\n",
    "    [\"\", \"HierMem (baseline)\", \"Exp. Local Mem\", 0],\n",
    "    [\"\", \"HierMem (baseline)\", \"Exp. Remote Mem\", 144976064],\n",
    "    [\"\", \"HierMem (baseline)\", \"Exp. Comm\", 2652116434],\n",
    "    [\"\", \"HierMem (baseline)\", \"Exp. Idle\", 385],\n",
    "    [\"\", \"HierMem (opt)\", \"Compute Time\", 73959183],\n",
    "    [\"\", \"HierMem (opt)\", \"Exp. Local Mem\", 0],\n",
    "    [\"\", \"HierMem (opt)\", \"Exp. Remote Mem\", 8113231],\n",
    "    [\"\", \"HierMem (opt)\", \"Exp. Comm\", 515558924],\n",
    "    [\"\", \"HierMem (opt)\", \"Exp. Idle\", 314],\n",
    "]\n",
    "custom_dict = {'ZeRO-Infinity': 0, 'HierMem (baseline)': 1, 'HierMem (opt)': 2}\n",
    "df = pd.DataFrame(\n",
    "    randd,\n",
    "    columns=[\"DAG\", \"Memory Pool Architecture\", \"Time\", \"Count\"])\n",
    "df = df.groupby([\"DAG\", \"Memory Pool Architecture\", \"Time\"])[\"Count\"].sum().unstack(fill_value=0)\n",
    "df = df.sort_values(by=['Memory Pool Architecture'], key=lambda x: x.map(custom_dict))\n",
    "display(df)\n",
    "\n",
    "# plotting\n",
    "\n",
    "clusters = df.index.levels[0]\n",
    "inter_graph = 0\n",
    "maxi = np.max(np.sum(df, axis=1))\n",
    "total_width = len(df)+inter_graph*(len(clusters)-1)\n",
    "\n",
    "fig = plt.figure(figsize=(4.5,2.7))\n",
    "gridspec.GridSpec(1, total_width)\n",
    "axes=[]\n",
    "\n",
    "ax_position = 0\n",
    "for cluster in clusters:\n",
    "    subset = df.loc[cluster]\n",
    "    ax = subset.plot(kind=\"bar\", stacked=True, width=0.3, ax=plt.subplot2grid((1,total_width), (0,ax_position), colspan=len(subset.index)), fontsize=14, rot=15)\n",
    "    axes.append(ax)\n",
    "    ax.set_xlabel(\"\")\n",
    "    ax.set_ylim(0,maxi+1)\n",
    "    ax.yaxis.set_major_locator(MaxNLocator(integer=True))\n",
    "    ax_position += len(subset.index)+inter_graph\n",
    "\n",
    "for i in range(1,len(clusters)):\n",
    "    axes[i].set_yticklabels(\"\")\n",
    "    axes[i-1].legend().set_visible(False)\n",
    "axes[0].set_ylabel(\"Execution Cycles\", fontsize=14)\n",
    "\n",
    "legend = axes[-1].legend(bbox_to_anchor=(1.05, 1), loc='upper left', fontsize=15, framealpha=1, borderaxespad=0, fancybox=False).get_frame()\n",
    "legend.set_facecolor(\"white\")\n",
    "legend.set_edgecolor(\"black\")\n",
    "\n",
    "plt.show()\n",
    "fig.savefig(\"execution_time_breakdown_comparison.pdf\", bbox_inches='tight')"
   ]
  }
 ],
 "metadata": {
  "interpreter": {
   "hash": "e7370f93d1d0cde622a1f8e1c04877d8463912d04d973331ad4851f04de6915a"
  },
  "kernelspec": {
   "display_name": "Python 3.8.10 64-bit",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.10"
  },
  "orig_nbformat": 4
 },
 "nbformat": 4,
 "nbformat_minor": 2
}

